eIQ Neutron: Redefining Edge-AI Inference with Integrated NPU and Compiler Innovations

Neural Processing Units (NPUs) are key to enabling efficient AI inference in resource-constrained edge environments. While peak tera operations per second (TOPS) is often used to gauge performance, it poorly reflects real-world performance and typically rather correlates with higher silicon cost. To address this, architects must focus on maximizing compute utilization, without sacrificing flexibility. This paper presents the eIQ Neutron efficient-NPU, integrated into a commercial flagship MPU, alongside co-designed compiler algorithms. The architecture employs a flexible, data-driven design, while the compiler uses a constrained programming approach to optimize compute and data movement based on workload characteristics. Compared to the leading embedded NPU and compiler stack, our solution achieves an average speedup of 1.8x (4x peak) at equal TOPS and memory resources across standard AI-benchmarks. Even against NPUs with double the compute and memory resources, Neutron delivers up to 3.3x higher performance.

==> tables/gen_table.py <==
def generate_latex_table(
    data,
    title,
    caption,
    label,
    include_fps: bool = False,
    page_width_column: bool = False,
):
    # LaTeX table header with title, caption, and label
    if page_width_column:
        table = "\\begin{table*}[htbp]\n"
    else:
        table = "\\begin{table}[h]\n"
        table += "\\scriptsize\n"
    table += "\\centering\n"
    # table += "\\footnotesize\n"
    table += f"%\\textbf{{{title}}} \\\\ \n"  # Title in bold
    table += "\\begin{tabular}{lccccc}\n"
    table += "\\toprule\n"
    table += (
        "\\textbf{Model} & \\textbf{NPU} & \\textbf{TOPS} [\\si{1/\\second}] & \\textbf{Latency} [\\si{\\milli\\second}] $\\downarrow$ & "
        + ("\\textbf{FPS} [\\si{1/\\second}] $\\uparrow$ &  " if include_fps else "")
        + "\\textbf{Latency $\\cdot$ TOPS} $\\downarrow$ \\\\ \n"
    )

    # Iterate through the dictionary and create rows
    for i, (model, model_data) in enumerate(data.items()):
        table += "\\midrule\n"
        num_accelerators = len(model_data.keys())
        best_latency, best_prod = 1e9, 1e9
        best_latency_npu, best_prod_npu = None, None
        for accelerator, metrics in model_data.items():
            if metrics["latency"] < best_latency:
                best_latency = metrics["latency"]
                best_latency_npu = accelerator
            prod = metrics["latency"] * metrics["tops"]
            if prod < best_prod:
                best_prod = prod
                best_prod_npu = accelerator
        for j, (accelerator, metrics) in enumerate(model_data.items()):
            tops = metrics["tops"]
            latency = metrics["latency"]
            fps = metrics["fps"]
            latency_times_tops = latency * tops

            # Add the row to the table
            if j == 0:
                table += f"\\multirow{{{num_accelerators}}}{{*}}{{{model}}} "
            table += (
                f"& {accelerator} & {tops:.2f} & "
                + (
                    f"\\underline{{{latency:.2f}}} & "
                    if accelerator == best_latency_npu
                    else f"{latency:.2f} & "
                )
                + (f"{fps:.2f} &" if include_fps else "")
                + (f"\\underline{{{latency_times_tops:.2f}}} " if best_prod_npu==accelerator else f"{latency_times_tops:.2f} ") +  "\\\\ \n"
            )
            # if j == len(model_data.items()) - 1 and i < len(data.items()) - 1:
            #     table += "\\hline\n"

    # LaTeX table footer with caption and label
    table += "\\bottomrule\n"
    table += "\\end{tabular}\n"
    table += f"\\caption{{{caption}}}\n"
    table += f"\\label{{{label}}}\n"
    if page_width_column:
        table += "\\end{table*}"
    else:
        table += "\\end{table}"

    return table


if __name__ == "__main__":
    TOPS_DICT = {"Neutron": 2, "Ethos": 4, "Hailo8": 26}
    NEUTRON_LABEL = "Ours"
    data = {
        "MobileNetV1": {
            NEUTRON_LABEL: {"tops": TOPS_DICT["Neutron"], "latency": 1.03, "fps": 60.0},
            "Ethos U85": {"tops": TOPS_DICT["Ethos"], "latency": 0.84, "fps": 58.0},
            "Hailo8": {"tops": TOPS_DICT["Hailo8"], "latency": 0.30, "fps": 70.0},
        },
        "MobileNetV2": {
            NEUTRON_LABEL: {"tops": TOPS_DICT["Neutron"], "latency": 1.07, "fps": 60.0},
            "Ethos U85": {"tops": TOPS_DICT["Ethos"], "latency": 1.05, "fps": 58.0},
            "Hailo8": {"tops": TOPS_DICT["Hailo8"], "latency": 0.38, "fps": 70.0},
        },
        "\\sout{MobileNetV3} \\footnote{Minimalistic.}": {
            NEUTRON_LABEL: {"tops": TOPS_DICT["Neutron"], "latency": 1.07, "fps": 60.0},
            "Ethos U85": {"tops": TOPS_DICT["Ethos"], "latency": 1.05, "fps": 58.0},
            "Hailo8": {"tops": TOPS_DICT["Hailo8"], "latency": 0.38, "fps": 70.0},
        },
        "ResNet50V1": {
            NEUTRON_LABEL: {"tops": TOPS_DICT["Neutron"], "latency": 6.61, "fps": 60.0},
            "Ethos U85": {"tops": TOPS_DICT["Ethos"], "latency": 5.59, "fps": 58.0},
            "Hailo8": {"tops": TOPS_DICT["Hailo8"], "latency": 0.73, "fps": 70.0},
        },
        "\\sout{ResNet50V1.5}": {
            NEUTRON_LABEL: {"tops": TOPS_DICT["Neutron"], "latency": 6.61, "fps": 60.0},
            "Ethos U85": {"tops": TOPS_DICT["Ethos"], "latency": 5.59, "fps": 58.0},
            "Hailo8": {"tops": TOPS_DICT["Hailo8"], "latency": 0.73, "fps": 70.0},
        },
        "\\sout{ResNet50V2}": {
            NEUTRON_LABEL: {"tops": TOPS_DICT["Neutron"], "latency": 6.61, "fps": 60.0},
            "Ethos U85": {"tops": TOPS_DICT["Ethos"], "latency": 5.59, "fps": 58.0},
            "Hailo8": {"tops": TOPS_DICT["Hailo8"], "latency": 0.73, "fps": 70.0},
        },
        "EfficientNet Lite0": {
            NEUTRON_LABEL: {"tops": TOPS_DICT["Neutron"], "latency": 1.49, "fps": 60.0},
            "Ethos U85": {"tops": TOPS_DICT["Ethos"], "latency": 1.09, "fps": 58.0},
            "Hailo8": {"tops": TOPS_DICT["Hailo8"], "latency": 0.58, "fps": 70.0},
        },
        "\\sout{EfficientNet Lite1}": {
            NEUTRON_LABEL: {"tops": TOPS_DICT["Neutron"], "latency": 1.49, "fps": 60.0},
            "Ethos U85": {"tops": TOPS_DICT["Ethos"], "latency": 1.09, "fps": 58.0},
            "Hailo8": {"tops": TOPS_DICT["Hailo8"], "latency": 0.58, "fps": 70.0},
        },
        "\\sout{EfficientNet Lite2}": {
            NEUTRON_LABEL: {"tops": TOPS_DICT["Neutron"], "latency": 1.49, "fps": 60.0},
            "Ethos U85": {"tops": TOPS_DICT["Ethos"], "latency": 1.09, "fps": 58.0},
            "Hailo8": {"tops": TOPS_DICT["Hailo8"], "latency": 0.58, "fps": 70.0},
        },
        "\\sout{EfficientNet Lite3}": {
            NEUTRON_LABEL: {"tops": TOPS_DICT["Neutron"], "latency": 1.49, "fps": 60.0},
            "Ethos U85": {"tops": TOPS_DICT["Ethos"], "latency": 1.09, "fps": 58.0},
            "Hailo8": {"tops": TOPS_DICT["Hailo8"], "latency": 0.58, "fps": 70.0},
        },
        "\\sout{EfficientNet Lite4}": {
            NEUTRON_LABEL: {"tops": TOPS_DICT["Neutron"], "latency": 1.49, "fps": 60.0},
            "Ethos U85": {"tops": TOPS_DICT["Ethos"], "latency": 1.09, "fps": 58.0},
            "Hailo8": {"tops": TOPS_DICT["Hailo8"], "latency": 0.58, "fps": 70.0},
        },
    }

    for model, model_data in data.items():
        for npu, npu_data in model_data.items():
            npu_data["fps"] = 1 / npu_data["latency"] * 1000.0

    # Generate LaTeX table with title, caption, and label
    title = "Performance Metrics of Accelerators"
    caption = "A table."
    label = "tab:accelerators_performance"

    latex_table = generate_latex_table(data, title, caption, label)

    # Print or use the LaTeX table
    print(latex_table)
